ACE: Adaptive Constraint-aware Early Stopping in Hyperparameter Optimization

Deploying machine learning models requires high model quality and needs to comply with application constraints. That motivates hyperparameter optimization (HPO) to tune model configurations under deployment constraints. The constraints often require additional computation cost to evaluate, and training ineligible configurations can waste a large amount of tuning cost. In this work, we propose an Adaptive Constraint-aware Early stopping (ACE) method to incorporate constraint evaluation into trial pruning during HPO. To minimize the overall optimization cost, ACE estimates the cost-effective constraint evaluation interval based on a theoretical analysis of the expected evaluation cost. Meanwhile, we propose a stratum early stopping criterion in ACE, which considers both optimization and constraint metrics in pruning and does not require regularization hyperparameters. Our experiments demonstrate superior performance of ACE in hyperparameter tuning of classification tasks under fairness or robustness constraints.

==> figures/plot_bar_chart.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties


def bar_plot(ax, data, colors=None, total_width=0.66, single_width=0.87, legend=True):
    """Draws a bar plot with multiple bars per data point.

    Parameters
    ----------
    ax : matplotlib.pyplot.axis
        The axis we want to draw our plot on.

    data: dictionary
        A dictionary containing the data we want to plot. Keys are the names of the
        data, the items is a list of the values.

        Example:
        data = {
            "x":[1,2,3],
            "y":[1,2,3],
            "z":[1,2,3],
        }

    colors : array-like, optional
        A list of colors which are used for the bars. If None, the colors
        will be the standard matplotlib color cyle. (default: None)

    total_width : float, optional, default: 0.8
        The width of a bar group. 0.8 means that 80% of the x-axis is covered
        by bars and 20% will be spaces between the bars.

    single_width: float, optional, default: 1
        The relative width of a single bar within a group. 1 means the bars
        will touch eachother within a group, values less than 1 will make
        these bars thinner.

    legend: bool, optional, default: True
        If this is set to true, a legend will be added to the axis.
    """

    # Check if colors where provided, otherwhise use the default color cycle
    if colors is None:
        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']
    # Number of bars per group
    n_bars = len(data)

    # The width of a single bar
    bar_width = total_width / n_bars

    # List containing handles for the drawn bars, used for the legend
    bars = []

    # Iterate over all data
    for i, (name, values) in enumerate(data.items()):
        # The offset in x direction of that bar
        x_offset = (i - n_bars / 2) * bar_width + bar_width / 2

        # Draw a bar for every value of that type
        labels = np.arange(len(values))
        for x, y in zip(labels, values):
            bar = ax.bar(x + x_offset, y, width=bar_width * single_width, color=colors[i % len(colors)])

        # Add a handle to the last drawn bar, which we'll need for the legend
        bars.append(bar[0])

    # Draw legend if we need
    if legend:
        ax.legend(bars, data.keys(), loc="lower right", fontsize=15)


if __name__ == '__main__':
    nan_value = 1.0
    no_stop_acc = [nan_value, nan_value, 83.48,
                   # 86.92,
                   89.33, 90.94, 91.17]
    asha_acc = [nan_value, nan_value, 83.48,
                # 86.92,
                89.33, 88.30, 86.58]
    ace_acc = [86.81, 84.63, 86.35,
               # 85.77,
               # 84.97, 84.63, 85.78,
               90.25, 89.45, 90.60
               ]

    data = {
        "No Stopping": no_stop_acc,
        "ASHA": asha_acc,
        "ACE": ace_acc,
    }
    labels = ['Seed 19\n AFR <= 0.2', 'Seed 20\n AFR <= 0.2', 'Seed 21\n AFR <= 0.2',
              # 's22_t0.20',
              'Seed 19\n AFR <= 0.25', 'Seed 20\n AFR <= 0.25', 'Seed 21\n AFR <= 0.25',
              # 's22_t0.19'
              ]

    fig, ax = plt.subplots()
    fig.set_figwidth(12)
    # fig.set_figheight(7)
    bar_plot(ax, data)

    # Add some text for labels, title and custom x-axis tick labels, etc.
    ax.set_ylabel('Best fasible accuracy (%)', fontsize=17)
    ax.tick_params(axis='y', labelsize=17)
    # ax.tick_params(axis='x', labelsize=15)
    ax.set_xticks([])

    fig.tight_layout()

    rows = list(data.keys())
    columns = labels
    cell_text = [
        ["N/A" if e == nan_value else f"{e:.2f}%" for e in no_stop_acc],
        ["N/A" if e == nan_value else f"{e:.2f}%" for e in asha_acc],
        ["N/A" if e == nan_value else f"{e:.2f}%" for e in ace_acc],
    ]

    # Add a table at the bottom of the axes
    the_table = ax.table(cellText=cell_text,
                         rowLabels=rows,
                         colLabels=columns,
                         loc='bottom',
                         cellLoc='center',
                         rowLoc='center'
                         )
    the_table.set_fontsize(17)
    the_table.scale(1, 5)
    for (row, col), cell in the_table.get_celld().items():
        if (row == 3 and col == 0) or (row == 3 and col == 1) or (row == 3 and col == 2) or \
            (row == 3 and col == 3) or (row == 1 and col == 4) or (row == 1 and col == 5):
            cell.set_text_props(fontproperties=FontProperties(weight='bold', size=25))

    # Adjust layout to make room for the table:
    plt.subplots_adjust(left=0.15, bottom=0.41, top=0.93)

    plt.savefig('robustness.png', dpi=300)
    # plt.show()

